Waves and symbols in neuromorphic hardware: from analog signal processing to digital computing on the same computational substrate

Neural systems use the same underlying computational substrate to carry out analog filtering and signal processing operations, as well as discrete symbol manipulation and digital computation. Inspired by the computational principles of canonical cortical microcircuits, we propose a framework for using recurrent spiking neural networks to seamlessly and robustly switch between analog signal processing and categorical and discrete computation. We provide theoretical analysis and practical neural network design tools to formally determine the conditions for inducing this switch. We demonstrate the robustness of this framework experimentally with hardware soft Winner-Take-All and mixed-feedback recurrent spiking neural networks, implemented by appropriately configuring the analog neuron and synapse circuits of a mixed-signal neuromorphic processor chip.

==> img_source/plot_recording_high_alpha/plot_recording_high_alpha.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.ticker as ticker

# loading data
counter = 13
duration_s=0.3
network_size=8
start_neuron=16 #index offset on DYNAP-SE1
v_line_offset=0.28 #s, stim shading plotting offset

raster_data = np.load("run_6_raster_data_alpha_0.1.npy")
stim_times_A = np.load("run_6_stim_times_A.npy")
stim_times_B = np.load("run_6_stim_times_B.npy")
stim_times_C = np.load("run_6_stim_times_C.npy")
stim_times_D = np.load("run_6_stim_times_D.npy")
v_max = np.load("run_6_v_max.npy")
x = np.load("run_6_x.npy")


def get_instantaneous_activity_array(raster_data, activity_dt, exp_tc_s, num_neurons):
    '''
        A function to compute intantaneous activity per neuron using a moving exponential kernel.
    
    Args:
        raster_data (np.array): array of pairs [timestamp, neuron_id]
        activity_dt (float): seconds; resolution step for sampling activity traces
        exc_tc (float): seconds; time constant of the exponential filter
        num_neurons (int): number of neurons in the raster to expect
        
    '''
    
    activity_data=[]
    activity_t=[]
    t_curr=raster_data[0,0]
    instantaneous_activity=np.zeros(num_neurons)
    
    for event in raster_data:
        while event[0]>= t_curr:
            activity_t.append(t_curr)
            activity_data.append(instantaneous_activity)
            t_curr += activity_dt
            instantaneous_activity=instantaneous_activity*np.exp(-activity_dt/exp_tc_s)
        
        instantaneous_activity[int(event[1])] += 1/exp_tc_s
    
    return np.array(activity_data), activity_t


def compute_vector_alignment(v_array, w_array, subtract_mean_v=False, subtract_mean_w=False):
    """Compute dot product between each v,w pair of vectors in arrays v_array and w_array

    Args:
        v_array (np.array):
        w_array (np.array):
        subtract_mean_v (bool, optional): subtract mean from v before normalization (numenator only)
        subtract_mean_w (bool, optional): subtract mean from w before normalization (numenator only)

    Returns:
        rho (np.array)
    """
    if v_array.ndim == 1 and w_array.ndim==2:
        v_array=np.array([v_array,]*len(w_array))
    
    rho=[]
    for v, w in zip(v_array, w_array):
        v_numenator = v.copy()
        v_denominator = v.copy()
        if subtract_mean_v:
            v_numenator = v - v.mean()
        w_numenator = w
        w_denominator = w
        if subtract_mean_w:
            w_numenator = w - w.mean()
        
        rho.append(np.dot(v_numenator/np.linalg.norm(v_denominator),
                          w_numenator/np.linalg.norm(w_denominator)))
        
        
        if np.isnan(rho[-1]):
            rho[-1]=0
    
    return np.array(rho)


#preprocess recorded spikes
rd = raster_data.copy().astype(float)
rd[:,1]-=rd[:,1].min()
rd[:,0]=rd[:,0]*1e-06

#compute activity traces
activity, timestamps_s = get_instantaneous_activity_array(rd, 0.02, 0.08, network_size)

alignment_A = compute_vector_alignment(v_max, activity.copy(), subtract_mean_w=True)
alignment_B = compute_vector_alignment(-v_max, activity.copy(), subtract_mean_w=True)
alignment_C = compute_vector_alignment(x, activity.copy(), subtract_mean_w=True)
alignment_D = compute_vector_alignment(-x, activity.copy(), subtract_mean_w=True)


#function to plot stimulus shadings
def plot_stim_rectangles(ax, stim_times, vec, color):
    for stim_time in stim_times:
        for n in range(len(vec)):
            if vec[n]>0:
                rect = plt.Rectangle((stim_time+v_line_offset, lookup_sorted[n]-0.5), duration_s, 1,
                        facecolor=color, alpha=0.2, zorder=0)
                ax_top.add_patch(rect)


lookup_sorted = np.argsort(np.argsort(v_max))

stim_times_A=np.array(stim_times_A)
stim_times_B=np.array(stim_times_B)
stim_times_C=np.array(stim_times_C)
stim_times_D=np.array(stim_times_D)

# Create figure

fig, axes = plt.subplots(2,1, height_ratios=[1, 1.5], figsize=(10,4), dpi=150)
ax_top, ax_bot = axes

# Plot everything, adjust after

plot_stim_rectangles(ax_top, stim_times_A, v_max, "tab:blue")
plot_stim_rectangles(ax_top, stim_times_B, -v_max, "tab:orange")
plot_stim_rectangles(ax_top, stim_times_C, x, "tab:green")
plot_stim_rectangles(ax_top, stim_times_D, -x, "tab:red")


ax_top.scatter(raster_data[:,0]*1e-06, lookup_sorted[raster_data[:,1]-start_neuron],
               marker='|', s=80, color="black", alpha=0.5)

ax_top.vlines(stim_times_A+v_line_offset, ymin=-0.5, ymax=7.5, color="tab:blue", linewidth=2)
ax_top.vlines(stim_times_B+v_line_offset, ymin=-0.5, ymax=7.5,  color="tab:orange", linewidth=2)
ax_top.vlines(stim_times_C+v_line_offset, ymin=-0.5, ymax=7.5,  color="tab:green", linewidth=2)
ax_top.vlines(stim_times_D+v_line_offset, ymin=-0.5, ymax=7.5,  color="tab:red", linewidth=2)

ax_bot.plot(timestamps_s, alignment_A, alpha=0.9, linewidth=3, zorder=0, label="Alignment with Stim A (V_max +)")
ax_bot.plot(timestamps_s, alignment_B, alpha=0.9, linewidth=3, zorder=0, label="Alignment with Stim B (V_max -)")
ax_bot.plot(timestamps_s, alignment_C, alpha=0.9, linewidth=3, zorder=0, label="Alignment with Stim C (V_max orth +)")
ax_bot.plot(timestamps_s, alignment_D, alpha=0.9, linewidth=3, zorder=0, label="Alignment with Stim D (V_max orth -)")

ax_activity = ax_top.twinx()
#ax_activity.get_xaxis().set_visible(False)
ax_activity.spines["top"].set_visible(False)
ax_activity.plot(timestamps_s, activity.mean(axis=1),
                 linewidth=4, label="Average firing activity",
                 color="dimgrey", alpha=0.7)

# Plot adjustments

# Raster plot
ax_top.set_ylabel("neuron ID", fontsize=15, x=0)
ax_top.set_xlim((0.01, duration_s*(counter+1.5)))
ax_top.tick_params(labelsize=15, width=2)
ax_top.yaxis.set_ticks(np.arange(0, 9, 2))
ax_top.yaxis.set_label_coords(-0.09,0.5)
ax_top.xaxis.set_visible(False)
ax_top.spines["bottom"].set_visible(False)
ax_top.spines['top'].set_visible(False)
ax_top.spines['left'].set(linewidth=2, color='black')

# Activity plot
ax_activity.set_ylabel("firing rate (Hz)", fontsize=15,
                       color="dimgrey")
ax_activity.xaxis.set_visible(False)
ax_activity.yaxis.set_minor_locator(ticker.AutoMinorLocator())
ax_activity.tick_params(which='minor', length=4, width=1, color='dimgrey')
ax_activity.tick_params(labelsize=15, width=3, color='dimgrey', labelcolor='dimgrey')
ax_activity.spines["right"].set(linewidth=3, color='dimgrey')
ax_activity.spines["bottom"].set_visible(False)
ax_activity.set_ylim((-0.5, 55))

# Alignment index plot
ax_bot.tick_params(labelsize=15, length=15, width=2, zorder=10,
                   direction='inout')
ax_bot.spines["bottom"].set_position('zero')
ax_bot.spines["bottom"].set(linewidth=3)
ax_bot.spines["left"].set(linewidth=2)
ax_bot.spines["top"].set_visible(False)
ax_bot.spines["right"].set_visible(False)
ax_bot.set_xlabel("time (s)", fontsize=15, x=1, y=-0.5)
ax_bot.xaxis.set_ticks(np.arange(0, 5, 1))
ax_bot.xaxis.set_major_formatter(ticker.FormatStrFormatter('%g'))
ax_bot.xaxis.set_minor_locator(ticker.AutoMinorLocator())
ax_bot.tick_params(which='minor', length=10, width=2, color='black', direction='inout')
ax_bot.yaxis.set_minor_locator(ticker.AutoMinorLocator())
ax_bot.tick_params(which='minor', length=4, width=1, color='black')
ax_bot.set_ylabel("alignment index", fontsize=15, x=0)
ax_bot.set_xlim((0.01, duration_s*(counter+1.5)))
ax_bot.set_ylim((-1.1, 1.1))
ax_bot.yaxis.set_label_coords(-0.09,0.5)
ax_bot.xaxis.set_label_coords(1.02,0.43)
ax_bot.tick_params(labelsize=15, width=2)


fig.tight_layout()
fig.subplots_adjust(hspace=0.03)
plt.show()

==> img_source/plot_recording_low_alpha/plot_recording_low_alpha.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.ticker as ticker

# loading data
counter = 13
duration_s=0.3
network_size=8
start_neuron=16 #index offset on DYNAP-SE1
v_line_offset=0.28 #s, stim shading plotting offset

raster_data = np.load("run_6_raster_data_alpha_0.02.npy")
stim_times_A = np.load("run_6_stim_times_A_alpha_0.02.npy")
stim_times_B = np.load("run_6_stim_times_B_alpha_0.02.npy")
stim_times_C = np.load("run_6_stim_times_C_alpha_0.02.npy")
stim_times_D = np.load("run_6_stim_times_D_alpha_0.02.npy")
v_max = np.load("run_6_v_max.npy")
x = np.load("run_6_x.npy")


def get_instantaneous_activity_array(raster_data, activity_dt, exp_tc_s, num_neurons):
    '''
        A function to compute intantaneous activity per neuron using a moving exponential kernel.
    
    Args:
        raster_data (np.array): array of pairs [timestamp, neuron_id]
        activity_dt (float): seconds; resolution step for sampling activity traces
        exc_tc (float): seconds; time constant of the exponential filter
        num_neurons (int): number of neurons in the raster to expect
        
    '''
    
    activity_data=[]
    activity_t=[]
    t_curr=raster_data[0,0]
    instantaneous_activity=np.zeros(num_neurons)
    
    for event in raster_data:
        while event[0]>= t_curr:
            activity_t.append(t_curr)
            activity_data.append(instantaneous_activity)
            t_curr += activity_dt
            instantaneous_activity=instantaneous_activity*np.exp(-activity_dt/exp_tc_s)
        
        instantaneous_activity[int(event[1])] += 1/exp_tc_s
    
    return np.array(activity_data), activity_t


def compute_vector_alignment(v_array, w_array, subtract_mean_v=False, subtract_mean_w=False):
    """Compute dot product between each v,w pair of vectors in arrays v_array and w_array

    Args:
        v_array (np.array):
        w_array (np.array):
        subtract_mean_v (bool, optional): subtract mean from v before normalization (numenator only)
        subtract_mean_w (bool, optional): subtract mean from w before normalization (numenator only)

    Returns:
        rho (np.array)
    """
    if v_array.ndim == 1 and w_array.ndim==2:
        v_array=np.array([v_array,]*len(w_array))
    
    rho=[]
    for v, w in zip(v_array, w_array):
        v_numenator = v.copy()
        v_denominator = v.copy()
        if subtract_mean_v:
            v_numenator = v - v.mean()
        w_numenator = w
        w_denominator = w
        if subtract_mean_w:
            w_numenator = w - w.mean()
        
        rho.append(np.dot(v_numenator/np.linalg.norm(v_denominator),
                          w_numenator/np.linalg.norm(w_denominator)))
        
        
        if np.isnan(rho[-1]):
            rho[-1]=0
    
    return np.array(rho)


#preprocess recorded spikes
rd = raster_data.copy().astype(float)
rd[:,1]-=rd[:,1].min()
rd[:,0]=rd[:,0]*1e-06

#compute activity traces
activity, timestamps_s = get_instantaneous_activity_array(rd, 0.02, 0.08, network_size)

alignment_A = compute_vector_alignment(v_max, activity.copy(), subtract_mean_w=True)
alignment_B = compute_vector_alignment(-v_max, activity.copy(), subtract_mean_w=True)
alignment_C = compute_vector_alignment(x, activity.copy(), subtract_mean_w=True)
alignment_D = compute_vector_alignment(-x, activity.copy(), subtract_mean_w=True)


#function to plot stimulus shadings
def plot_stim_rectangles(ax, stim_times, vec, color):
    for stim_time in stim_times:
        for n in range(len(vec)):
            if vec[n]>0:
                rect = plt.Rectangle((stim_time+v_line_offset, lookup_sorted[n]-0.5), duration_s, 1,
                        facecolor=color, alpha=0.2, zorder=0)
                ax_top.add_patch(rect)


lookup_sorted = np.argsort(np.argsort(v_max))

stim_times_A=np.array(stim_times_A)
stim_times_B=np.array(stim_times_B)
stim_times_C=np.array(stim_times_C)
stim_times_D=np.array(stim_times_D)

# Create figure

fig, axes = plt.subplots(2,1, height_ratios=[1, 1.5], figsize=(10,4), dpi=150)
ax_top, ax_bot = axes

# Plot everything, adjust after

plot_stim_rectangles(ax_top, stim_times_A, v_max, "tab:blue")
plot_stim_rectangles(ax_top, stim_times_B, -v_max, "tab:orange")
plot_stim_rectangles(ax_top, stim_times_C, x, "tab:green")
plot_stim_rectangles(ax_top, stim_times_D, -x, "tab:red")


ax_top.scatter(raster_data[:,0]*1e-06, lookup_sorted[raster_data[:,1]-start_neuron],
               marker='|', s=80, color="black", alpha=0.5)

ax_top.vlines(stim_times_A+v_line_offset, ymin=-0.5, ymax=7.5, color="tab:blue", linewidth=2)
ax_top.vlines(stim_times_B+v_line_offset, ymin=-0.5, ymax=7.5,  color="tab:orange", linewidth=2)
ax_top.vlines(stim_times_C+v_line_offset, ymin=-0.5, ymax=7.5,  color="tab:green", linewidth=2)
ax_top.vlines(stim_times_D+v_line_offset, ymin=-0.5, ymax=7.5,  color="tab:red", linewidth=2)

ax_bot.plot(timestamps_s, alignment_A, alpha=0.9, linewidth=3, zorder=0, label="Alignment with Stim A (V_max +)")
ax_bot.plot(timestamps_s, alignment_B, alpha=0.9, linewidth=3, zorder=0, label="Alignment with Stim B (V_max -)")
ax_bot.plot(timestamps_s, alignment_C, alpha=0.9, linewidth=3, zorder=0, label="Alignment with Stim C (V_max orth +)")
ax_bot.plot(timestamps_s, alignment_D, alpha=0.9, linewidth=3, zorder=0, label="Alignment with Stim D (V_max orth -)")

ax_activity = ax_top.twinx()
#ax_activity.get_xaxis().set_visible(False)
ax_activity.spines["top"].set_visible(False)
ax_activity.plot(timestamps_s, activity.mean(axis=1),
                 linewidth=4, label="Average firing activity",
                 color="dimgrey", alpha=0.7)

# Plot adjustments

# Raster plot
ax_top.set_ylabel("neuron ID", fontsize=15, x=0)
ax_top.set_xlim((0.01, duration_s*(counter+1.5)))
ax_top.tick_params(labelsize=15, width=2)
ax_top.yaxis.set_ticks(np.arange(0, 9, 2))
ax_top.yaxis.set_label_coords(-0.09,0.5)
ax_top.xaxis.set_visible(False)
ax_top.spines["bottom"].set_visible(False)
ax_top.spines['top'].set_visible(False)
ax_top.spines['left'].set(linewidth=2, color='black')

# Activity plot
ax_activity.set_ylabel("firing rate (Hz)", fontsize=15,
                       color="dimgrey")
ax_activity.xaxis.set_visible(False)
ax_activity.yaxis.set_minor_locator(ticker.AutoMinorLocator())
ax_activity.tick_params(which='minor', length=4, width=1, color='dimgrey')
ax_activity.tick_params(labelsize=15, width=3, color='dimgrey', labelcolor='dimgrey')
ax_activity.spines["right"].set(linewidth=3, color='dimgrey')
ax_activity.spines["bottom"].set_visible(False)
ax_activity.set_ylim((-0.5, 55))

# Alignment index plot
ax_bot.tick_params(labelsize=15, length=15, width=2, zorder=10,
                   direction='inout')
ax_bot.spines["bottom"].set_position('zero')
ax_bot.spines["bottom"].set(linewidth=3)
ax_bot.spines["left"].set(linewidth=2)
ax_bot.spines["top"].set_visible(False)
ax_bot.spines["right"].set_visible(False)
ax_bot.set_xlabel("time (s)", fontsize=15, x=1, y=-0.5)
ax_bot.xaxis.set_ticks(np.arange(0, 5, 1))
ax_bot.xaxis.set_major_formatter(ticker.FormatStrFormatter('%g'))
ax_bot.xaxis.set_minor_locator(ticker.AutoMinorLocator())
ax_bot.tick_params(which='minor', length=10, width=2, color='black', direction='inout')
ax_bot.yaxis.set_minor_locator(ticker.AutoMinorLocator())
ax_bot.tick_params(which='minor', length=4, width=1, color='black')
ax_bot.set_ylabel("alignment index", fontsize=15, x=0)
ax_bot.set_xlim((0.01, duration_s*(counter+1.5)))
ax_bot.set_ylim((-1.1, 1.1))
ax_bot.yaxis.set_label_coords(-0.09,0.5)
ax_bot.xaxis.set_label_coords(1.02,0.43)
ax_bot.tick_params(labelsize=15, width=2)


fig.tight_layout()
fig.subplots_adjust(hspace=0.03)
plt.show()
